Towards Demystifying the Generalization Behaviors When Neural Collapse Emerges

Neural Collapse (NC) is a well-known phenomenon of deep neural networks in the terminal phase of training (TPT). It is characterized by the collapse of features and classifier into a symmetrical structure, known as simplex equiangular tight frame (ETF). While there have been extensive studies on optimization characteristics showing the global optimality of neural collapse, little research has been done on the generalization behaviors during the occurrence of NC. Particularly, the important phenomenon of generalization improvement during TPT has been remaining in an empirical observation and lacking rigorous theoretical explanation. In this paper, we establish the connection between the minimization of CE and a multi-class SVM during TPT, and then derive a multi-class margin generalization bound, which provides a theoretical explanation for why continuing training can still lead to accuracy improvement on test set, even after the train accuracy has reached 100%. Additionally, our further theoretical results indicate that different alignment between labels and features in a simplex ETF can result in varying degrees of generalization improvement, despite all models reaching NC and demonstrating similar optimization performance on train set. We refer to this newly discovered property as "non-conservative generalization". In experiments, we also provide empirical observations to verify the indications suggested by our theoretical results.

==> Fig/Fig4/box_plot.py <==




import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D

dataset_names =  ['poker']
models2 = [
    ["DPAUC", "SvmPAUC"],
    ["GMMPAUC", "pAUCBoost"]
]
colors = [[182, 151, 208], [126, 217, 248], [126, 215, 167], 
          [255, 221, 131], [255, 125, 123], [255, 125, 123]]
colors = np.array(colors)/255

# plt.grid(axis='y')
for dataset in dataset_names:
    fig, axs = plt.subplots(2, 1)
    for models_index, models in enumerate(models2):
        model_performances = ['' for i in range(len(models))]
        model_x = []
        
        for model_index in range(len(models)):

            # --------------------------------------------------
            single_model_performances = np.random.random((15, ))
            # --------------------------------------------------

            averages = np.average(single_model_performances)
            stds = np.std(single_model_performances)

            model_x.append(np.random.normal(model_index + 1, 0.04, single_model_performances.shape[0]))
            model_performances[model_index] = single_model_performances

        boxprops = dict(linestyle='-', linewidth=1.5, color='#778899')
        flierprops = dict(marker='o', markersize=1,
                        linestyle='none')
        whiskerprops = dict(color='#778899')
        capprops = dict(color='#778899')
        meanprops = dict(linewidth=1.5, linestyle='-', color='#778899')
        medianprops = dict(linewidth=1.5, linestyle='--', color='#778899', alpha=1)
        
        axs[models_index].grid(visible=True, axis='x', alpha=0.3)
        box = axs[models_index].boxplot(model_performances, vert=False, notch=False, labels=models, boxprops=boxprops, whiskerprops=whiskerprops,
                        capprops=capprops, showfliers=False, showmeans=True, meanline=True, meanprops=meanprops, medianprops=medianprops, widths=0.6)
        fig.ylabel = models
        # for patch, color in zip(box['boxes'], colors):
        #     patch.set_facecolor(color)
        for x, val, c in zip(model_x, model_performances, colors):
            axs[models_index].scatter(val, x, alpha=0.6, color=c, s=50)
        legend_elements = [Line2D([0], [0], linestyle='-', color='#778899', linewidth=1.5, label='Mean'),
                    Line2D([0], [0], linewidth=1.5, linestyle='--', color='#778899', alpha=1, label='Median')]
        axs[models_index].legend(legend_elements, ['Mean', 'Median'])
        plt.xlabel('Performance (Testing Set)')
    plt.tight_layout()
    plt.show()
    fig.savefig('{}.pdf'.format(dataset))
